Sparse Gaussian Process Potentials: Application to Lithium Diffusivity in Superionic Conducting Solid Electrolytes

For machine learning of interatomic potentials a scalable sparse Gaussian process regression formalism is introduced with a data-efficient on-the-fly adaptive sampling algorithm. With this approach, the computational cost is effectively reduced to those of the Bayesian linear regression methods whilst maintaining the appealing characteristics of the exact Gaussian process regression. As a showcase, experimental melting and glass-crystallization temperatures are reproduced for Li7P3S11, Li diffusivity is simulated, and an unchartered phase is revealed with much lower Li diffusivity which should be circumvented.

==> anc/README <==
alpha and beta phases of Li7P3S11 relaxed with VASP.
Note that the cif files are 2x1x1 supercells.


==> anc/alpha.cif <==
data_image0
_cell_length_a       12.7714
_cell_length_b       12.1769
_cell_length_c       12.5669
_cell_angle_alpha    107.785
_cell_angle_beta     102.37
_cell_angle_gamma    102.049

_symmetry_space_group_name_H-M    "P 1"
_symmetry_int_tables_number       1

loop_
  _symmetry_equiv_pos_as_xyz
  'x, y, z'

loop_
  _atom_site_label
  _atom_site_occupancy
  _atom_site_fract_x
  _atom_site_fract_y
  _atom_site_fract_z
  _atom_site_thermal_displace_type
  _atom_site_B_iso_or_equiv
  _atom_site_type_symbol
  Li1      1.0000 0.37171  0.67157  0.09094  Biso   1.000  Li
  Li2      1.0000 0.09705  0.03742  0.74475  Biso   1.000  Li
  Li3      1.0000 0.33006  0.30829  0.49243  Biso   1.000  Li
  Li4      1.0000 0.29629  0.86696  0.88526  Biso   1.000  Li
  Li5      1.0000 0.34338  0.20346  0.71847  Biso   1.000  Li
  Li6      1.0000 0.15662  0.79654  0.28153  Biso   1.000  Li
  Li7      1.0000 0.40295  0.96258  0.25525  Biso   1.000  Li
  Li8      1.0000 0.42460  0.39774  0.12529  Biso   1.000  Li
  Li9      1.0000 0.45666  0.70104  0.69725  Biso   1.000  Li
  Li10     1.0000 0.07540  0.60226  0.87471  Biso   1.000  Li
  Li11     1.0000 0.12829  0.32843  0.90906  Biso   1.000  Li
  Li12     1.0000 0.20371  0.13304  0.11474  Biso   1.000  Li
  Li13     1.0000 0.16994  0.69171  0.50757  Biso   1.000  Li
  Li14     1.0000 0.04334  0.29896  0.30275  Biso   1.000  Li
  Li15     1.0000 0.87171  0.67157  0.09094  Biso   1.000  Li
  Li16     1.0000 0.59705  0.03742  0.74475  Biso   1.000  Li
  Li17     1.0000 0.83006  0.30829  0.49243  Biso   1.000  Li
  Li18     1.0000 0.79629  0.86696  0.88526  Biso   1.000  Li
  Li19     1.0000 0.84338  0.20346  0.71847  Biso   1.000  Li
  Li20     1.0000 0.65662  0.79654  0.28153  Biso   1.000  Li
  Li21     1.0000 0.90295  0.96258  0.25525  Biso   1.000  Li
  Li22     1.0000 0.92460  0.39774  0.12529  Biso   1.000  Li
  Li23     1.0000 0.95666  0.70104  0.69725  Biso   1.000  Li
  Li24     1.0000 0.57540  0.60226  0.87471  Biso   1.000  Li
  Li25     1.0000 0.62829  0.32843  0.90906  Biso   1.000  Li
  Li26     1.0000 0.70371  0.13304  0.11474  Biso   1.000  Li
  Li27     1.0000 0.66994  0.69171  0.50758  Biso   1.000  Li
  Li28     1.0000 0.54334  0.29896  0.30275  Biso   1.000  Li
  P1       1.0000 0.23498  0.47405  0.27679  Biso   1.000  P
  P2       1.0000 0.41829  0.77738  0.44661  Biso   1.000  P
  P3       1.0000 0.42876  0.17057  0.94749  Biso   1.000  P
  P4       1.0000 0.07124  0.82943  0.05251  Biso   1.000  P
  P5       1.0000 0.26502  0.52595  0.72321  Biso   1.000  P
  P6       1.0000 0.08171  0.22262  0.55339  Biso   1.000  P
  P7       1.0000 0.73498  0.47405  0.27679  Biso   1.000  P
  P8       1.0000 0.91829  0.77738  0.44661  Biso   1.000  P
  P9       1.0000 0.92876  0.17057  0.94749  Biso   1.000  P
  P10      1.0000 0.57124  0.82943  0.05251  Biso   1.000  P
  P11      1.0000 0.76502  0.52595  0.72321  Biso   1.000  P
  P12      1.0000 0.58171  0.22262  0.55339  Biso   1.000  P
  S1       1.0000 0.46881  0.80606  0.31268  Biso   1.000  S
  S2       1.0000 0.09520  0.52072  0.30469  Biso   1.000  S
  S3       1.0000 0.37662  0.58816  0.42453  Biso   1.000  S
  S4       1.0000 0.20539  0.14912  0.52602  Biso   1.000  S
  S5       1.0000 0.26501  0.47947  0.12583  Biso   1.000  S
  S6       1.0000 0.23499  0.52052  0.87417  Biso   1.000  S
  S7       1.0000 0.29461  0.85088  0.47398  Biso   1.000  S
  S8       1.0000 0.04977  0.82092  0.59422  Biso   1.000  S
  S9       1.0000 0.19621  0.96207  0.19203  Biso   1.000  S
  S10      1.0000 0.07821  0.13373  0.94246  Biso   1.000  S
  S11      1.0000 0.23382  0.31267  0.29658  Biso   1.000  S
  S12      1.0000 0.45023  0.17908  0.40578  Biso   1.000  S
  S13      1.0000 0.12338  0.41184  0.57547  Biso   1.000  S
  S14      1.0000 0.40086  0.18438  0.10580  Biso   1.000  S
  S15      1.0000 0.30379  0.03793  0.80797  Biso   1.000  S
  S16      1.0000 0.42179  0.86627  0.05754  Biso   1.000  S
  S17      1.0000 0.03119  0.19394  0.68732  Biso   1.000  S
  S18      1.0000 0.43587  0.33352  0.92706  Biso   1.000  S
  S19      1.0000 0.40480  0.47928  0.69531  Biso   1.000  S
  S20      1.0000 0.26618  0.68733  0.70342  Biso   1.000  S
  S21      1.0000 0.09914  0.81562  0.89420  Biso   1.000  S
  S22      1.0000 0.06413  0.66648  0.07294  Biso   1.000  S
  S23      1.0000 0.96881  0.80606  0.31268  Biso   1.000  S
  S24      1.0000 0.59520  0.52072  0.30469  Biso   1.000  S
  S25      1.0000 0.87663  0.58816  0.42453  Biso   1.000  S
  S26      1.0000 0.70539  0.14912  0.52602  Biso   1.000  S
  S27      1.0000 0.76501  0.47947  0.12583  Biso   1.000  S
  S28      1.0000 0.73499  0.52053  0.87417  Biso   1.000  S
  S29      1.0000 0.79461  0.85088  0.47398  Biso   1.000  S
  S30      1.0000 0.54977  0.82092  0.59422  Biso   1.000  S
  S31      1.0000 0.69621  0.96207  0.19203  Biso   1.000  S
  S32      1.0000 0.57821  0.13373  0.94246  Biso   1.000  S
  S33      1.0000 0.73382  0.31267  0.29658  Biso   1.000  S
  S34      1.0000 0.95023  0.17908  0.40578  Biso   1.000  S
  S35      1.0000 0.62338  0.41184  0.57547  Biso   1.000  S
  S36      1.0000 0.90086  0.18438  0.10580  Biso   1.000  S
  S37      1.0000 0.80379  0.03793  0.80797  Biso   1.000  S
  S38      1.0000 0.92179  0.86627  0.05754  Biso   1.000  S
  S39      1.0000 0.53119  0.19394  0.68732  Biso   1.000  S
  S40      1.0000 0.93587  0.33352  0.92706  Biso   1.000  S
  S41      1.0000 0.90480  0.47928  0.69531  Biso   1.000  S
  S42      1.0000 0.76618  0.68733  0.70342  Biso   1.000  S
  S43      1.0000 0.59914  0.81562  0.89421  Biso   1.000  S
  S44      1.0000 0.56413  0.66648  0.07294  Biso   1.000  S


==> anc/beta.cif <==
data_image0
_cell_length_a       12.738
_cell_length_b       12.552
_cell_length_c       12.498
_cell_angle_alpha    106.34
_cell_angle_beta     105.379
_cell_angle_gamma    104.928

_symmetry_space_group_name_H-M    "P 1"
_symmetry_int_tables_number       1

loop_
  _symmetry_equiv_pos_as_xyz
  'x, y, z'

loop_
  _atom_site_label
  _atom_site_occupancy
  _atom_site_fract_x
  _atom_site_fract_y
  _atom_site_fract_z
  _atom_site_thermal_displace_type
  _atom_site_B_iso_or_equiv
  _atom_site_type_symbol
  Li1      1.0000 0.35377  0.66848  0.10346  Biso   1.000  Li
  Li2      1.0000 0.86860  0.99302  0.33426  Biso   1.000  Li
  Li3      1.0000 0.65036  0.15705  0.14346  Biso   1.000  Li
  Li4      1.0000 0.36455  0.84108  0.86293  Biso   1.000  Li
  Li5      1.0000 0.97711  0.38756  0.13148  Biso   1.000  Li
  Li6      1.0000 0.48051  0.93986  0.30153  Biso   1.000  Li
  Li7      1.0000 0.81794  0.97894  0.61232  Biso   1.000  Li
  Li8      1.0000 0.14900  0.33480  0.90982  Biso   1.000  Li
  Li9      1.0000 0.47749  0.65520  0.64821  Biso   1.000  Li
  Li10     1.0000 0.04488  0.62080  0.87071  Biso   1.000  Li
  Li11     1.0000 0.85043  0.29358  0.69819  Biso   1.000  Li
  Li12     1.0000 0.25374  0.00804  0.00438  Biso   1.000  Li
  Li13     1.0000 0.24527  0.72171  0.47532  Biso   1.000  Li
  Li14     1.0000 0.13866  0.15382  0.14517  Biso   1.000  Li
  Li15     1.0000 0.87815  0.66964  0.09735  Biso   1.000  Li
  Li16     1.0000 0.13631  0.00952  0.68525  Biso   1.000  Li
  Li17     1.0000 0.67918  0.35462  0.42815  Biso   1.000  Li
  Li18     1.0000 0.18534  0.01605  0.38007  Biso   1.000  Li
  Li19     1.0000 0.18780  0.36447  0.43264  Biso   1.000  Li
  Li20     1.0000 0.66873  0.70520  0.29718  Biso   1.000  Li
  Li21     1.0000 0.50162  0.05408  0.70295  Biso   1.000  Li
  Li22     1.0000 0.65193  0.32948  0.90491  Biso   1.000  Li
  Li23     1.0000 0.87863  0.84498  0.85376  Biso   1.000  Li
  Li24     1.0000 0.54204  0.60632  0.88226  Biso   1.000  Li
  Li25     1.0000 0.35032  0.29300  0.71147  Biso   1.000  Li
  Li26     1.0000 0.76368  0.98963  0.99807  Biso   1.000  Li
  Li27     1.0000 0.81974  0.63563  0.56262  Biso   1.000  Li
  Li28     1.0000 0.46676  0.38318  0.13781  Biso   1.000  Li
  P1       1.0000 0.29828  0.46907  0.28521  Biso   1.000  P
  P2       1.0000 0.47501  0.77715  0.44349  Biso   1.000  P
  P3       1.0000 0.45683  0.16190  0.94506  Biso   1.000  P
  P4       1.0000 0.05942  0.83839  0.05634  Biso   1.000  P
  P5       1.0000 0.21988  0.53089  0.71548  Biso   1.000  P
  P6       1.0000 0.03999  0.21852  0.55351  Biso   1.000  P
  P7       1.0000 0.80277  0.47438  0.28671  Biso   1.000  P
  P8       1.0000 0.97409  0.78595  0.45233  Biso   1.000  P
  P9       1.0000 0.95621  0.15811  0.93736  Biso   1.000  P
  P10      1.0000 0.55978  0.83507  0.06287  Biso   1.000  P
  P11      1.0000 0.70884  0.52323  0.71705  Biso   1.000  P
  P12      1.0000 0.53176  0.21603  0.55295  Biso   1.000  P
  S1       1.0000 0.33817  0.77773  0.31913  Biso   1.000  S
  S2       1.0000 0.16452  0.50690  0.32705  Biso   1.000  S
  S3       1.0000 0.46414  0.59531  0.42146  Biso   1.000  S
  S4       1.0000 0.15088  0.21445  0.70029  Biso   1.000  S
  S5       1.0000 0.31019  0.47062  0.12651  Biso   1.000  S
  S6       1.0000 0.20346  0.53417  0.87300  Biso   1.000  S
  S7       1.0000 0.46594  0.83544  0.60990  Biso   1.000  S
  S8       1.0000 0.93693  0.84754  0.60274  Biso   1.000  S
  S9       1.0000 0.19984  0.98805  0.18233  Biso   1.000  S
  S10      1.0000 0.11207  0.14206  0.93829  Biso   1.000  S
  S11      1.0000 0.30997  0.32087  0.31248  Biso   1.000  S
  S12      1.0000 0.37487  0.13665  0.56171  Biso   1.000  S
  S13      1.0000 0.06152  0.40179  0.57148  Biso   1.000  S
  S14      1.0000 0.45596  0.18074  0.11289  Biso   1.000  S
  S15      1.0000 0.31813  0.01170  0.82103  Biso   1.000  S
  S16      1.0000 0.41170  0.86274  0.07836  Biso   1.000  S
  S17      1.0000 0.86849  0.14354  0.52791  Biso   1.000  S
  S18      1.0000 0.45445  0.31765  0.92067  Biso   1.000  S
  S19      1.0000 0.35526  0.48228  0.68094  Biso   1.000  S
  S20      1.0000 0.21321  0.67626  0.68132  Biso   1.000  S
  S21      1.0000 0.07160  0.82513  0.89177  Biso   1.000  S
  S22      1.0000 0.06687  0.68667  0.08341  Biso   1.000  S
  S23      1.0000 0.14582  0.87314  0.48996  Biso   1.000  S
  S24      1.0000 0.66824  0.51646  0.32860  Biso   1.000  S
  S25      1.0000 0.96014  0.60426  0.43231  Biso   1.000  S
  S26      1.0000 0.54123  0.15619  0.38886  Biso   1.000  S
  S27      1.0000 0.81501  0.47127  0.12799  Biso   1.000  S
  S28      1.0000 0.70150  0.52552  0.87743  Biso   1.000  S
  S29      1.0000 0.86622  0.78913  0.30298  Biso   1.000  S
  S30      1.0000 0.62868  0.86190  0.43183  Biso   1.000  S
  S31      1.0000 0.70260  0.98579  0.17640  Biso   1.000  S
  S32      1.0000 0.60575  0.13641  0.93006  Biso   1.000  S
  S33      1.0000 0.81067  0.32777  0.31913  Biso   1.000  S
  S34      1.0000 0.06388  0.14930  0.39699  Biso   1.000  S
  S35      1.0000 0.55145  0.40020  0.57291  Biso   1.000  S
  S36      1.0000 0.94554  0.17815  0.10266  Biso   1.000  S
  S37      1.0000 0.81450  0.00961  0.81425  Biso   1.000  S
  S38      1.0000 0.90380  0.85512  0.05741  Biso   1.000  S
  S39      1.0000 0.65506  0.21101  0.68967  Biso   1.000  S
  S40      1.0000 0.95176  0.31300  0.90964  Biso   1.000  S
  S41      1.0000 0.84470  0.48858  0.67412  Biso   1.000  S
  S42      1.0000 0.69827  0.67280  0.68867  Biso   1.000  S
  S43      1.0000 0.55713  0.81146  0.89210  Biso   1.000  S
  S44      1.0000 0.55960  0.68069  0.09094  Biso   1.000  S

